Generalized Fidelity, the Data Processing Inequality, and Convexity

In this paper, we show that the generalized Bures--Wasserstein distance induced by the generalized fidelity fails the data processing inequality (DPI) in every dimension $n\geq2$. In dimension two, we derive three sufficient conditions guaranteeing the DPI by using an explicit formula for the real part of the generalized fidelity. Furthermore, we find a necessary and sufficient condition under which the generalized fidelity reduces to the Uhlmann fidelity. We also show that neither the generalized Bures--Wasserstein distance nor its square is convex in one state, even with the other state and the reference fixed, in every dimension $n\geq2$.

==> supplementary/verify_full_paper.py <==
"""Independent recomputation for the referee response, 2026-10-17.

Run: python3 verify_full_paper.py
Dependencies: sympy, mpmath. Exact algebra plus Hermitian eigendecomposition
at 80 decimal digits; the numerical route does not use the qubit quotient.
Finite numerical checks supplement the analytic proofs documented in CHECK.md.
"""
import random
import platform
import sympy as s
import mpmath as mp

mp.mp.dps = 80
rat = s.Rational
I = s.I
print('Python', platform.python_version(), 'SymPy', s.__version__,
      'mpmath', mp.__version__, 'dps', mp.mp.dps)


def same(a, b):
    assert s.simplify(a - b) == s.zeros(*a.shape) if isinstance(a, s.MatrixBase) else s.simplify(a - b) == 0


def mm(a):
    return mp.matrix([[mp.mpc(str(s.re(z).evalf(85)), str(s.im(z).evalf(85)))
                       for z in row] for row in a.tolist()])


def tr(a):
    return sum(a[i, i] for i in range(a.rows))


def root(a):
    vals, vecs = mp.eighe((a + a.H) / 2)
    assert min(vals) > -mp.mpf('1e-70')
    return vecs * mp.diag([mp.sqrt(max(v, 0)) for v in vals]) * vecs.H


def direct(p, q, r):
    r = mm(r); p = mm(p); q = mm(q)
    h = root(r)
    return tr(root(h * p * h) * r**-1 * root(h * q * h))


def quotient(p, q, r):
    if p == s.zeros(p.rows) or q == s.zeros(q.rows):
        return s.S.Zero
    return (s.trace(r*p*q) + s.trace(q)*s.sqrt((r*p).det())
            + s.trace(p)*s.sqrt((r*q).det()) + s.trace(r)*s.sqrt((p*q).det())) / (
        s.sqrt(s.trace(r*p)+2*s.sqrt((r*p).det())) *
        s.sqrt(s.trace(r*q)+2*s.sqrt((r*q).det())))


def close(a, b, tol='1e-35'):
    assert abs(a - b) < mp.mpf(tol), (a, b)


def mpval(a):
    return mp.mpc(str(s.re(a).evalf(85)), str(s.im(a).evalf(85)))


print('\nExact Pauli, determinant and scalar identities')
sigma = [s.Matrix([[0,1],[1,0]]), s.Matrix([[0,-I],[I,0]]), s.diag(1,-1)]
rvec, pvec, qvec = [s.Matrix(s.symbols(prefix+'x '+prefix+'y '+prefix+'z', real=True))
                     for prefix in ['r','p','q']]
def bloch(v):
    return (s.eye(2)+sum((v[i]*sigma[i] for i in range(3)), s.zeros(2)))/2
rr, pp, qq = map(bloch, (rvec,pvec,qvec))
same(s.trace(rr*pp*qq), (1+rvec.dot(pvec)+qvec.dot(rvec)+pvec.dot(qvec)
                        +I*qvec.dot(rvec.cross(pvec)))/4)
same(pp.det(), (1-pvec.dot(pvec))/4)
aa, bb, cc, xx, yy = s.symbols('a b c x y', positive=True)
g = lambda a,b,c: (a*a+b*b+c*c-1)/(2*a*b)
d = 1-cc*cc
rhs = bb*xx*(aa*aa-bb*bb+d)+aa*yy*(bb*bb-aa*aa+d)+aa*bb*(xx-yy)**2+(d-(aa-bb)**2)*xx*yy
same(2*aa*bb*(aa+xx)*(bb+yy)*(g(aa+xx,bb+yy,cc)-g(aa,bb,cc)), rhs)
same(s.diff(g(aa+xx,bb+yy,cc),xx), ((aa+xx)**2-(bb+yy)**2-cc*cc+1)/(2*(aa+xx)**2*(bb+yy)))
print('Pauli triple-product sign, Bloch determinant, band identity and derivatives PASS')

print('\nExact qubit DPI family bounds')
e = s.symbols('e', positive=True)
p=s.Matrix([[1,3],[3,9]])/10; q=s.Matrix([[4,2],[2,1]])/5; r=s.diag(1-e,e)
x=sigma[0]
phi=lambda t:rat(31,32)*t+rat(1,32)*x*t*x
po,qo,ro=map(phi,(p,q,r))
same(po,s.Matrix([[rat(1,8),rat(3,10)],[rat(3,10),rat(7,8)]]))
same(qo,s.Matrix([[rat(25,32),rat(2,5)],[rat(2,5),rat(7,32)]]))
same(ro,s.diag(31-30*e,1+30*e)/32)
assert po.det()==rat(31,1600) and qo.det()==rat(279,25600)
same(ro.det(),(31+900*e-900*e**2)/1024)
same(phi(s.eye(2)),s.eye(2))
# Exact uniform inequalities for 0 < e <= 1/1000.
assert 4-rat(1221,1000)>0
assert 961+rat(27900,1000)<1024
same((31+450*e)**2-(961+27900*e-27900*e**2),230400*e**2)
# These bounds imply 63/320 <= A < 1/4 and 3/4 <= B <= 4/5.
assert (95+rat(450,1000)+32)/640 < rat(1,4)
assert (1955-rat(1350,1000)+3*31)/2560 > rat(3,4)
assert rat(1955+3*31,2560) == rat(4,5)
u,v=s.symbols('u v');H=(u+v-rat(707,1600))**2-rat(49,25)*u*v
# Derivatives are affine, so extrema on this rectangle occur at corners.
corners=[{u:a,v:b} for a in [rat(63,320),rat(1,4)] for b in [rat(3,4),rat(4,5)]]
assert max(s.diff(H,u).subs(c) for c in corners)<0
assert min(s.diff(H,v).subs(c) for c in corners)>0
assert H.subs({u:rat(63,320),v:rat(4,5)})==-rat(27,40000)
rv=r.subs(e,rat(1,1000))
fi,fo=direct(p,q,rv),direct(po,qo,ro.subs(e,rat(1,1000)))
close(fi,mpval(quotient(p,q,rv)));close(fo,mpval(quotient(po,qo,ro.subs(e,rat(1,1000)))))
print('F_in, F_out =',mp.nstr(fi,32),mp.nstr(fo,32))
print('B_in, B_out, gap =',*[mp.nstr(z.real,32) for z in [2-2*fi,2-2*fo,2*(fi-fo)]])

print('\nExact radical certificates for qubit convexity')
x,y,z=s.symbols('x y z'); reductions=[x*x-99,y*y-59,z*z-7559]
reduce=lambda t:s.reduced(s.expand(t),reductions,x,y,z)[1]
na=540+50*x+x*y+50*y; da=200*(50+x)*(540+x*y)
ng=1561+x*z+2*x*y+y*z; dg=8*(3040+x*z)*(540+x*y)
ca=-1882118+54460*x+115821*y+6110*x*y
cg=2210696425-5027730*x*y-620230*x*z-1927688*y*z
same(reduce(400*na**2-121*da),200*ca)
same(reduce(1369*dg-2500*ng**2),4*cg)
lo=[rat(9949,1000),rat(7681,1000),rat(86942,1000)]
hi=[rat(9950,1000),rat(7682,1000),rat(86943,1000)]
assert all(a*a<n<b*b for a,b,n in zip(lo,hi,[99,59,7559]))
lower_a=ca.subs(dict(zip([x,y,z],lo)));lower_g=cg.subs(dict(zip([x,y,z],hi)))
assert lower_a==rat(1624126459,100000)>0
assert lower_g==rat(587918525203,250000)>0
print('certificate lower bounds =',lower_a,lower_g)
r2=s.diag(rat(1,100),rat(99,100));p1=s.eye(2)/2;q2=s.Matrix([[90,29],[29,10]])/100;m=(p1+q2)/2
assert q2.det()==rat(59,10000) and m.det()==rat(7559,40000)
al,ga=direct(p1,q2,r2),direct(m,q2,r2)
close(al,mpval(na.subs({x:s.sqrt(99),y:s.sqrt(59)})/s.sqrt(da.subs({x:s.sqrt(99),y:s.sqrt(59)}))))
close(ga,mpval(ng.subs({x:s.sqrt(99),y:s.sqrt(59),z:s.sqrt(7559)})/s.sqrt(dg.subs({x:s.sqrt(99),y:s.sqrt(59),z:s.sqrt(7559)}))))
close(direct(q2,q2,r2),1)
bm=(2-2*ga).real;av=(1-al).real;dm=mp.sqrt(bm);dav=mp.sqrt(2-2*al.real)/2
print('alpha, gamma =',mp.nstr(al,32),mp.nstr(ga,32))
print('B midpoint, average, gap =',*[mp.nstr(t,32) for t in [bm,av,bm-av]])
print('b midpoint, average, gap =',*[mp.nstr(t,32) for t in [dm,dav,dm-dav]])
assert bm-av>mp.mpf('0.07') and dm-dav>mp.mpf('0.245')

print('\nHigher-dimensional exact matrix audit')
A=s.Matrix([[9,1,0],[1,1,0],[0,0,1]]);C=s.Matrix([[1,-2,0],[-2,5,0],[0,0,1]]);B=s.Matrix([[1,2,0],[2,5,0],[0,0,1]])
for mat,mins in [(A,[9,8,8]),(C,[1,1,1]),(B,[1,1,1])]:
    assert [mat[:k,:k].det() for k in [1,2,3]]==mins
assert s.trace(A*C*B)==-5 and s.trace(A[:2,:2]*C[:2,:2]*B[:2,:2])==-6
assert [s.trace(C*A*A),s.trace(C*B*B),s.trace(C.inv())]==[53,103,7]
print('DPI principal minors, traces 53/103/7, negative traces -5/-6 PASS')
n=s.symbols('n',integer=True,positive=True)
same(-5+(n-3)/n,(-4*n-3)/n)
for dim in [3,4,5,10]:
    es=[s.diag(1-2*e,e,e,*([0]*(dim-3))),s.diag(e,1-2*e,e,*([0]*(dim-3))),s.diag(e,e,1-2*e,*([1]*(dim-3)))]
    same(sum(es,s.zeros(dim)),s.eye(dim))
    ri=s.diag(*[1-2*e if j==2 else 2*e/(dim-1) for j in range(dim)])
    same(s.trace(ri),1)
    weights=[s.trace(ei*ri) for ei in es]
    assert [s.limit(w,e,0,dir='+') for w in weights]==[0,0,1]
print('POVM sums, density normalization and limiting weights PASS for n=3,4,5,10')
A1=s.Matrix([[1,rat(1,2),-2],[rat(1,2),1,-2],[-2,-2,6]])
A2=s.Matrix([[1,rat(1,2),2],[rat(1,2),1,2],[2,2,6]])
vv=s.Matrix([1,-rat(3,2),0]);BB=vv*vv.T;CC=s.diag(1,e,e)
mid=(A1*A1+A2*A2)/2
D=s.Matrix([[(s.sqrt(41)+1)/4,(s.sqrt(41)-1)/4,0],[(s.sqrt(41)-1)/4,(s.sqrt(41)+1)/4,0],[0,0,2*s.sqrt(11)]])
for mat in [A1,A2]:
    assert [mat[:k,:k].det() for k in [1,2,3]]==[1,rat(3,4),rat(1,2)]
    same(s.trace(mat*CC*BB),rat(1,4)+3*e/2)
    same(s.trace(CC*mat*mat),(21+197*e)/4)
same(mid,s.Matrix([[rat(21,4),5,0],[5,rat(21,4),0],[0,0,44]]));same(D*D,mid)
same(s.trace(CC*BB*BB),13*(4+9*e)/16)
tt=(5-s.sqrt(41))/8+3*e*(5+s.sqrt(41))/16
same(s.trace(D*CC*BB),tt)
assert tt.subs(e,rat(1,100))<0
print('Convexity principal minors, rank-one Q, midpoint root, normalizations and signs PASS')

print('\nIndependent matrix-root checks including complex and singular states')
rng=random.Random(20261017)
worst=mp.mpf(0)
for k in range(12):
    def state(rank=2):
        t=s.Matrix(2,rank,[rng.randint(-4,4)+I*rng.randint(-4,4) for _ in range(2*rank)])
        a=t*t.H
        return a/s.trace(a)
    p0=state(1 if k%3==0 else 2);q0=state(1 if k%4==0 else 2);r0=state()+s.eye(2)/7
    f=direct(p0,q0,r0);fq=mpval(quotient(p0,q0,r0));err=abs(f-fq);worst=max(worst,err);close(f,fq)
    rh=root(mm(r0));S=root(rh*mm(p0)*rh);T=root(rh*mm(q0)*rh)
    embedded=rh**-1*(S-T)
    close(tr(embedded.H*embedded),2-2*f.real)
    # Theorem 1's trace norm equals root Uhlmann fidelity.
    M=S*mm(r0)**-1*T
    close(tr(root(M.H*M)),tr(root(root(mm(p0))*mm(q0)*root(mm(p0)))))
    close(direct(s.zeros(2),q0,r0),0)
print('12 reproducible complex/rank-deficient samples; max error =',mp.nstr(worst,8))
print('Metric embedding, trace-norm factorization and zero cases PASS')
print('ALL INDEPENDENT CHECKS PASSED')


==> supplementary/verify_qubit_examples.py <==
"""Independent exact and high precision checks for the qubit examples.

The script uses SymPy for exact algebra and decimal evaluation. It
also checks the three dimensional witnesses used in the higher-dimensional DPI
and convexity constructions and the algebraic identity in the qubit DPI band.
"""
from __future__ import annotations

import sympy as sp
import mpmath as mp
import platform

print("Python", platform.python_version(), "SymPy", sp.__version__,
      "mpmath", mp.__version__, "decimal output digits", 30)


def det2(a):
    return sp.factor(a.det())


def qubit_fidelity(p, q, r):
    """The 2 by 2 square-root formula used in the manuscript."""
    if p == sp.zeros(2) or q == sp.zeros(2):
        return sp.S.Zero
    num = (sp.trace(r * p * q) + sp.trace(q) * sp.sqrt(det2(r * p))
           + sp.trace(p) * sp.sqrt(det2(r * q))
           + sp.trace(r) * sp.sqrt(det2(p * q)))
    den = sp.sqrt(sp.trace(r * p) + 2 * sp.sqrt(det2(r * p)))
    den *= sp.sqrt(sp.trace(r * q) + 2 * sp.sqrt(det2(r * q)))
    return sp.simplify(num / den)


print("=== qubit DPI example ===")
eps = sp.Rational(1, 1000)
p = sp.Matrix([[1, 3], [3, 9]]) / 10
q = sp.Matrix([[4, 2], [2, 1]]) / 5
r = sp.diag(1 - eps, eps)
x = sp.Matrix([[0, 1], [1, 0]])
phi = lambda t: sp.Rational(31, 32) * t + sp.Rational(1, 32) * x * t * x
po, qo, ro = phi(p), phi(q), phi(r)
print("P =", p.tolist())
print("Q =", q.tolist())
print("R =", r.tolist())
print("Phi(R) =", ro.tolist())
print("det(P), det(Q), det(R), det(Phi(R)) =", det2(p), det2(q), det2(r), det2(ro))
print("Phi is unital:", sp.simplify(phi(sp.eye(2)) - sp.eye(2)) == sp.zeros(2))
fi, fo = qubit_fidelity(p, q, r), qubit_fidelity(po, qo, ro)
bi, bo = sp.simplify(2 - 2 * fi), sp.simplify(2 - 2 * fo)
print("F_in exact =", fi)
print("F_out exact =", fo)
print("B_in exact =", bi)
print("B_out exact =", bo)
print("F_in, B_in =", sp.N(fi, 30), sp.N(bi, 30))
print("F_out, B_out =", sp.N(fo, 30), sp.N(bo, 30))
print("DPI violation B_out - B_in =", sp.N(bo - bi, 30))
assert p.trace() == q.trace() == r.trace() == 1
assert all(v >= 0 for v in p.eigenvals()) and all(v >= 0 for v in q.eigenvals())
assert all(v > 0 for v in r.eigenvals()) and all(v > 0 for v in ro.eigenvals())
assert sp.simplify(phi(sp.eye(2)) - sp.eye(2)) == sp.zeros(2)
assert sp.N(fi - sp.Rational(7, 10)) > 0
assert sp.N(sp.Rational(7, 10) - fo) > 0

print("\n=== qubit convexity example ===")
r2 = sp.diag(sp.Rational(1, 100), sp.Rational(99, 100))
p1 = sp.eye(2) / 2
p2 = q2 = sp.Matrix([[90, 29], [29, 10]]) / 100
m = (p1 + p2) / 2
print("R =", r2.tolist())
print("P1 =", p1.tolist())
print("P2 = Q =", p2.tolist())
print("M =", m.tolist())
print("det(P1), det(P2), det(Q), det(M), eigenvalues =", det2(p1), det2(p2), det2(q2), det2(m), m.eigenvals())
f1, f2, fm = qubit_fidelity(p1, q2, r2), qubit_fidelity(p2, q2, r2), qubit_fidelity(m, q2, r2)
b1, b2, bm = [sp.simplify(2 - 2 * z) for z in (f1, f2, fm)]
print("F(P1,Q), F(P2,Q), F(M,Q) =", sp.N(f1, 30), sp.N(f2, 30), sp.N(fm, 30))
print("B(M,Q), average endpoint B =", sp.N(bm, 30), sp.N((b1 + b2) / 2, 30))
print("b(M,Q), average endpoint b =", sp.N(sp.sqrt(bm), 30), sp.N((sp.sqrt(b1) + sp.sqrt(b2)) / 2, 30))
print("squared gap, distance gap =", sp.N(bm - (b1 + b2) / 2, 30), sp.N(sp.sqrt(bm) - (sp.sqrt(b1) + sp.sqrt(b2)) / 2, 30))
assert p1.trace() == p2.trace() == q2.trace() == r2.trace() == 1
assert all(v > 0 for v in p1.eigenvals()) and all(v > 0 for v in p2.eigenvals())
assert all(v > 0 for v in r2.eigenvals())
assert sp.simplify(f2 - 1) == 0
assert sp.N(bm - (b1 + b2) / 2) > sp.Rational(7, 100)
assert sp.N(sp.sqrt(bm) - (sp.sqrt(b1) + sp.sqrt(b2)) / 2) > sp.Rational(49, 200)

print("\n=== higher-dimensional witnesses ===")
a = sp.Matrix([[9, 1, 0], [1, 1, 0], [0, 0, 1]])
c = sp.Matrix([[1, -2, 0], [-2, 5, 0], [0, 0, 1]])
b = sp.Matrix([[1, 2, 0], [2, 5, 0], [0, 0, 1]])
print("DPI witness eigenvalues A,C,B =", a.eigenvals(), c.eigenvals(), b.eigenvals())
print("Tr(A C B) =", sp.trace(a * c * b))
assert all(v > 0 for v in a.eigenvals()) and all(v > 0 for v in c.eigenvals()) and all(v > 0 for v in b.eigenvals())
assert sp.trace(a * c * b) == -5

print("DPI channel POVM check at epsilon=1/1000:")
e1 = sp.diag(1 - 2 * eps, eps, eps)
e2 = sp.diag(eps, 1 - 2 * eps, eps)
e3 = sp.diag(eps, eps, 1 - 2 * eps)
r1 = sp.diag(eps, eps, 1 - 2 * eps)
print("E1+E2+E3 = I:", e1 + e2 + e3 == sp.eye(3))
print("E_i eigenvalues:", e1.eigenvals(), e2.eigenvals(), e3.eigenvals())
print("Tr(R1^epsilon), output coefficients:", sp.trace(r1), [sp.trace(z * r1) for z in (e1, e2, e3)])
assert e1 + e2 + e3 == sp.eye(3)
assert all(v >= 0 for z in (e1, e2, e3) for v in z.eigenvals())
assert sp.trace(r1) == 1

for n in (4, 5, 10):
    a_n = sp.diag(1, *([1] * (n - 1)))
    b_n = sp.diag(1, *([1] * (n - 1)))
    c_n = sp.diag(*([sp.Rational(1, n)] * n))
    a_n[:3, :3] = a
    b_n[:3, :3] = b
    c_n[:3, :3] = c
    print(f"n={n}, Tr(A_n C_n B_n) =", sp.trace(a_n * c_n * b_n))
    assert sp.trace(a_n * c_n * b_n) == -5 + sp.Rational(n - 3, n)

a1 = sp.Matrix([[1, sp.Rational(1, 2), -2], [sp.Rational(1, 2), 1, -2], [-2, -2, 6]])
a2 = sp.Matrix([[1, sp.Rational(1, 2), 2], [sp.Rational(1, 2), 1, 2], [2, 2, 6]])
e = sp.symbols("epsilon", positive=True)
rinv = sp.diag(1, e, e)
bmat = sp.Matrix([[1, -sp.Rational(3, 2), 0], [-sp.Rational(3, 2), sp.Rational(9, 4), 0], [0, 0, 0]])
print("Convexity witness eigenvalues A1,A2,B =", a1.eigenvals(), a2.eigenvals(), bmat.eigenvals())
print("Tr(A1 R^-1 B) = Tr(A2 R^-1 B) =", sp.trace(a1 * rinv * bmat), sp.trace(a2 * rinv * bmat))
m0 = (a1 ** 2 + a2 ** 2) / 2
rootm = sp.Matrix([[(sp.sqrt(41) + 1) / 4, (sp.sqrt(41) - 1) / 4, 0], [(sp.sqrt(41) - 1) / 4, (sp.sqrt(41) + 1) / 4, 0], [0, 0, 2 * sp.sqrt(11)]])
print("(A1^2+A2^2)/2 =", m0.tolist())
print("sqrt candidate squared equals midpoint:", sp.simplify(rootm * rootm - m0) == sp.zeros(3))
print("Tr(sqrt(midpoint) R^-1 B) =", sp.simplify(sp.trace(rootm * rinv * bmat)))
assert all(v >= 0 for v in a1.eigenvals()) and all(v >= 0 for v in a2.eigenvals())
assert all(v >= 0 for v in bmat.eigenvals())
assert sp.simplify(rootm * rootm - m0) == sp.zeros(3)

print("\n=== qubit DPI band identity ===")
a0, b0, c0, xx, yy = sp.symbols("a b c x y")
d = 1 - c0 ** 2
g = lambda aa, bb: (aa ** 2 + bb ** 2 + c0 ** 2 - 1) / (2 * aa * bb)
lhs = sp.expand(2 * a0 * b0 * (a0 + xx) * (b0 + yy) * (g(a0 + xx, b0 + yy) - g(a0, b0)))
rhs = (b0 * xx * (a0 ** 2 - b0 ** 2 + d) + a0 * yy * (b0 ** 2 - a0 ** 2 + d)
       + a0 * b0 * (xx - yy) ** 2 + (d - (a0 - b0) ** 2) * xx * yy)
print("symbolic difference =", sp.factor(lhs - rhs))
assert sp.factor(lhs - rhs) == 0
print("ALL CHECKS PASSED")

